Modeling and Measuring Graph Similarity: The Case for Centrality Distance

The study of the topological structure of complex networks has fascinated researchers for several decades, and today we have a fairly good understanding of the types and reoccurring characteristics of many different complex networks. However, surprisingly little is known today about models to compare complex graphs, and quantitatively measure their similarity. This paper proposes a natural similarity measure for complex networks: centrality distance, the difference between two graphs with respect to a given node centrality. Centrality distances allow to take into account the specific roles of the different nodes in the network, and have many interesting applications. As a case study, we consider the closeness centrality in more detail, and show that closeness centrality distance can be used to effectively distinguish between randomly generated and actual evolutionary paths of two dynamic social networks.

==> lineToShell.R <==
# TODO: Add comment
# 
# Author: azum
###############################################################################



# TODO: Add comment
# 
# Author: gtredan
###############################################################################



library(igraph)
library(ggplot2)
library(reshape)

clean<-theme_bw()+
		theme(plot.title = element_text(face="bold", size=14), # use element_get() to see available options
				axis.title.x = element_text(face="bold", size=20),
				axis.text.x = element_text(face="bold", size=15),
				axis.text.y = element_text(face="bold", size=15),         
				axis.title.y = element_text(face="bold", size=20, angle=90),
				legend.text = element_text(size=15),
				legend.title = element_text(size=15)
		)


n=10

line=graph.tree(n,1,mode="undirected")
plot(line)

cir=graph.ring(n, directed = F)
plot(cir)

ltoc<-function(x){
	c(x,betDist(graph.ring(x,directed=F),graph.tree(x,1,mode="undirected")))	
}
sapply(10:100,ltoc)

ltom<-function(x){
	c(x,betDist(graph.tree(x,1,mode="undirected")+edge(as.integer(x/2)-1,as.integer(x/2)+1),graph.tree(x,1,mode="undirected")))	
}
a<-as.data.frame(t(sapply(5:50*2 +1,ltoc)))

b<-as.data.frame(t(sapply(5:50*2 +1,ltom)))

names(a)<-c("deg","circ")
names(b)<-c("deg","moust")


shellGraph<-function(n){
	res<-graph.star(n,mode="undirected",1)
	for(i in 2:(n-1)){
		res<- res+edge(i,i+1)
	}
	res
	
}

shell<-shellGraph(n)
#shell= shell+edge(2,n)
plot(shell)

missing<-function(from=line,to=shell){
	diffgra<-to-from
	get.edgelist(diffgra,E(diffgra))
}

m<-missing(line, shell)


betDist<-function(a,b){
	return(sum(abs(betweenness(a,directed = F)-betweenness(b, directed = F))))
}

closeDist<-function(a,b){
	return(sum(abs(closeness(a)-closeness(b))))
}

clustDist<-function(a,b){
	return(sum(abs(transitivity(a, type="local",vids=V(a)) -transitivity(b, type="local",vids=V(b))),na.rm=T))
}

nextGreedArc<-function(from=line, to=shell,d=betDist){
	m<-missing(from, to);
	if(nrow(m)==1)
		return(c(m,0))
	#m<-m[length(m):1,]
	#shuffle
	m<-m[nrow(m):1,]
	r<-apply(m,1, function(x){ return(c(x,d(from+edge(x[1],x[2]), to))) })
	r<-r[,order(r[3,],decreasing=F)]
	return(r[1:3,1])
}

nextGreedArc(line,shell)

greedPath<-function(from, to, d=betDist){
	tmp=from;
	res=data.frame();
	while(!all(get.adjacency(tmp)==get.adjacency(to))){ ## adjency matrixes are identical
		cand<-nextGreedArc(tmp,to,d);
		#print(cand)
		tmp<-tmp+edge(cand[1],cand[2])
		res=rbind(res,data.frame(a=cand[1],b=cand[2],d=cand[3]))
	}
	res
}

a<-greedPath(line,shell,d=closeDist)
a

## don't know what it is:

a$method=rep(c("bet","clust","close"),each=8)

tree=graph.star(7,mode="undirected")

comp=graph.full(7, directed = FALSE)
plot(comp)

a<-greedPath(tree, comp,d=clustDist)
a$order=1:nrow(a)
ggplot(a, aes(order,d))+geom_line()
a

###  dynam plot compare different line-to-shell effects:

n=50
line=graph.tree(n,1,mode="undirected")
shell<-shellGraph(n)

a<-greedPath(line,shell,d=betDist)
b<-greedPath(line,shell,d=clustDist)
c<-greedPath(line,shell,d=closeDist)

df<-data.frame(BC=a$b,KC=b$b,CC=c$b,order=1:(n-2))

mdf<-melt(df,id.vars="order")
ggplot(mdf,aes(order, variable, fill=value,color=value))+geom_tile()+clean+scale_fill_gradient("Order",low="blue",high="green")+ylab("Centrality")+xlab("Node")+
		scale_color_gradient("Order",low="blue",high="green")+ylab("Centrality")+xlab("Node")
ggsave("lineToShellNodeOrder.pdf")


## see the betweenness evolution path costs...
df<-data.frame(BC=cumsum(a$d)/max(cumsum(a$d)),KC=cumsum(b$d)/max(cumsum(b$d)),CC=cumsum(c$d)/max(cumsum(c$d)),order=1:(n-2))
mdf<-melt(df,id.vars="order")
ggplot(mdf,aes(order, value, color=variable))+clean+geom_line()



### compute trajectories for GL to GS paths
orderDicho=c(7,4,6,5,3)
orderInc=c(3,4,5,6,7)


line=graph.tree(7,1,mode="undirected")


costForIt<-function(order,line, d){
	from<-line
	res=data.frame()
	for(i in order){
		dist=d(from+edge(1,i), from) 
		from <- from+edge(1,i)
		res<-rbind(res,data.frame(i,dist))
	}
	res;
}

dic=costForIt(orderDicho, line,betDist)
inc=costForIt(orderInc, line,betDist)
sum(dic$dist)/sum(inc$dist)

dic=costForIt(orderDicho, line,clustDist)
inc=costForIt(orderInc, line,clustDist)
sum(dic$dist,na.rm=T)/sum(inc$dist,na.rm=T)

dic=costForIt(orderDicho, line,closeDist)
inc=costForIt(orderInc, line,closeDist)
sum(dic$dist)/sum(inc$dist)


getEdgeOrder<-function(n){
	
	level=ceiling(log2(1:n))
	ratio=n/2^level
	
	odd=2*(1:n-2^floor(log2(1:n)) )+1
	
	res=floor(odd*ratio)
	res<-res[-which(res==2)]
	res<-res[-which(res==1)]
	res<-unique(res)
	res<-c(res,setdiff(3:n,res))
	return(res)
}

clustDist(line+edge(7,1),line+edge(7,1)+edge(3,1))

t=sapply(8:128,getEdgeOrder)
t2=unique(t)
sapply(t2,length)

	orderDicho=c(2*(2:floor(n/2)),2*(1:floor(n/2))+1)
	if(n/2==floor(n/2))
		orderDicho<-orderDicho[-length(orderDicho)]
	
lineToShellF<-function(n){
	orderInc=3:n
	orderDicho=getEdgeOrder(n)
	

	line=graph.tree(n,1,mode="undirected")
	
	
	dic=costForIt(orderDicho, line,betDist)
	inc=costForIt(orderInc, line,betDist)
	bet=sum(dic$dist)/sum(inc$dist)
	
	dic=costForIt(orderDicho, line,clustDist)
	inc=costForIt(orderInc, line,clustDist)
	clust=sum(dic$dist,na.rm=T)/sum(inc$dist,na.rm=T)
	
	dic=costForIt(orderDicho, line,closeDist)
	inc=costForIt(orderInc, line,closeDist)
	close=sum(dic$dist)/sum(inc$dist)
	
	return(data.frame(n,bet,clust,close))
}


lineToShellF(8)

df=do.call(rbind,lapply(8:130,lineToShellF))
mdf=melt.data.frame(df,id.vars="n")
ggplot(mdf,aes(n,value, color=variable))+geom_line(size=1.4)+clean+ylab("cost(dic)/cost(inc)")+
		scale_color_discrete("Distance:",breaks=c("bet","clust","close"),
				labels=c("BC","KC","CC"))

ggsave("./costLtoS.pdf", height=5,width=8)


orderToCost<-function(orderA, line,cents=c(betDist,clustDist,closeDist),names=c("BC","KC","CC")){
	a=lapply(cents,costForIt,order=orderA,line=line)
	ca=do.call(base::c,lapply(a,sum))
	names(ca)<-names

	return(as.data.frame(ca))
}

(r<-orderToCost(orderDicho, line))

multipleOrders<-function(n){
	line=graph.tree(n,1,mode="undirected")
	inc=3:n;
	dich=getEdgeOrder(n);
	rev=n:3;
	rand=sample(3:n)

	even=c(inc[inc%%2==0],inc[inc%%2!=0])

	thirds=c(inc[inc%%3==0],inc[inc%%3==1],inc[inc%%3==2])
	
	
	names=c("line","dich","rev","rank","even","thirds")
	orders<-list(inc,dich,rev,rand,even,thirds)
	res=do.call(cbind,lapply(orders,orderToCost,line=line))
	
	names(res)<-names
	res$dist=rownames(res)
	res$size=n
	g<-melt.data.frame(res,id.vars=c("dist","size"))
	
	}
	
	1:20%%2

(a<-multipleOrders(12))
(df<-lapply(8:100,multipleOrders))

res<-do.call(rbind,df)

ggplot(res, aes(size,value, color=variable))+geom_line()+facet_grid(dist~.,scales="free")+clean

############### greedy path cost ?
costGreedy<-function(n,dist){
	line=graph.tree(n,1,mode="undirected")
	shell<-shellGraph(n)
	greedPath(line,shell,d=dist)
	sum(a$d)
}

costGreedy(10,betDist)

################ junk

BinToDec <- function(x) 
	sum(2^(which(rev(unlist(strsplit(as.character(x), "")) == 1))-1))


myIntToBin<-function(x,padLength=6){
	res=intToBin(x)
	if(padLength-nchar(res)>0){
		pad=do.call(paste0,as.list(rep("0",padLength-nchar(res))))
		res<-paste0(pad,res)
	}
	
	res
}

sapply(1:15,myIntToBin,padLength=ceiling(log2(15)))

reverseString<-function(txt){
	tst=do.call(paste0,as.list(rev(strsplit(txt,NULL)[[1]])))
	tst
}

reverseOrder<-function(n){
	txt=sapply(1:n,myIntToBin,padLength=ceiling(log2(n))) 
	txt
	re=sapply(txt,reverseString)	
	re
	as.integer(sapply(re,BinToDec))
}	

sapply(2^(3:6),reverseOrder)
sapply(2^(3:6),getEdgeOrder)


